From concrete mixture to structural design -- a holistic optimization procedure in the presence of uncertainties

Designing civil structures such as bridges, dams or buildings is a complex task requiring many synergies from several experts. Each is responsible for different parts of the process. This is often done in a sequential manner, e.g. the structural engineer makes a design under the assumption of certain material properties (e.g. the strength class of the concrete), and then the material engineer optimizes the material with these restrictions. This paper proposes a holistic optimization procedure, which combines the concrete mixture design and structural simulations in a joint, forward workflow that we ultimately seek to invert. In this manner, new mixtures beyond standard ranges can be considered. Any design effort should account for the presence of uncertainties which can be aleatoric or epistemic as when data is used to calibrate physical models or identify models that fill missing links in the workflow. Inverting the causal relations established poses several challenges especially when these involve physics-based models which most often than not do not provide derivatives/sensitivities or when design constraints are present. To this end, we advocate Variational Optimization, with proposed extensions and appropriately chosen heuristics to overcome the aforementioned challenges. The proposed methodology is illustrated using the design of a precast concrete beam with the objective to minimize the global warming potential while satisfying a number of constraints associated with its load-bearing capacity after 28days according to the Eurocode, the demoulding time as computed by a complex nonlinear Finite Element model, and the maximum temperature during the hydration.

==> macros/py_macros.py <==
import json
from pathlib import Path

import yaml


def py_macros(file_list):
    for file_name in file_list:
        file_name = str(file_name)  # convert pathlib object to useful string

        # read dictionaries
        with open(file_name + ".yaml") as f:
            data = yaml.load(f, Loader=yaml.SafeLoader)

        # write tex macros
        with open(file_name + ".tex", "w+") as f:
            for dictionary in data:
                for key in data[dictionary]:
                    f.write(f"\\newcommand{{\\{key}}}{{{data[dictionary][key]}}}\n")


def input_optimization_macros(path_to_workflow, path_to_tex_file):
    # get a list of files in path to workflow directory
    import os

    with open(path_to_tex_file, "w+") as f:
        f.write("% This file is generated automatically by py_macros.py\n")

    input_path = Path(path_to_workflow) / "Inputs"
    input_files = os.listdir(input_path)

    replace_dict = {
        "28": "twentyeight",
        "_": "",
        "0": "zero",
        "1": "one",
        "2": "two",
        "3": "three",
        "4": "four",
        "5": "five",
        "6": "six",
        "7": "seven",
        "8": "eight",
        "9": "nine",
    }

    for input_file in input_files:
        # open file, update dictionary, write file
        with open(input_path / input_file) as f:
            file_data = yaml.load(f, Loader=yaml.SafeLoader)

        # create tex macros
        with open(path_to_tex_file, "a") as f:
            for variable in file_data:
                variable_name = variable
                for word, replacement in replace_dict.items():
                    variable_name = variable_name.replace(word, replacement)

                variable_name = "input" + variable_name
                f.write(f"\\newcommand{{\\{variable_name}}}{{{file_data[variable]['value']}}}\n")
                f.write(f"\\newcommand{{\\{variable_name + 'unit'}}}{{{file_data[variable]['unit']}}}\n")

    result_path = Path(path_to_workflow) / "Results"

    # check if results directory exists
    if not result_path.exists():
        # create directory
        os.mkdir(result_path)

    # get a list with all json files in result_path directory
    result_files = [f for f in os.listdir(result_path) if f.endswith(".json")]

    for result_file in result_files:
        # open file, update dictionary, write file
        with open(result_path / result_file) as f:
            file_data = yaml.load(f, Loader=yaml.SafeLoader)
        #
        # # create tex macros
        with open(path_to_tex_file, "a") as f:
            for variable in file_data:
                variable_name = variable
                for word, replacement in replace_dict.items():
                    variable_name = variable_name.replace(word, replacement)

                variable_name = "results" + variable_name
                f.write(f"\\newcommand{{\\{variable_name}}}{{{file_data[variable]['value']}}}\n")
                f.write(f"\\newcommand{{\\{variable_name + 'unit'}}}{{{file_data[variable]['unit']}}}\n")

